DSOS and SDSOS Optimization: More Tractable Alternatives to Sum of Squares and Semidefinite Optimization

In recent years, optimization theory has been greatly impacted by the advent of sum of squares (SOS) optimization. The reliance of this technique on large-scale semidefinite programs however, has limited the scale of problems to which it can be applied. In this paper, we introduce DSOS and SDSOS optimization as linear programming and second-order cone programming-based alternatives to sum of squares optimization that allow one to trade off computation time with solution quality. These are optimization problems over certain subsets of sum of squares polynomials (or equivalently subsets of positive semidefinite matrices), which can be of interest in general applications of semidefinite programming where scalability is a limitation. We show that some basic theorems from SOS optimization which rely on results from real algebraic geometry are still valid for DSOS and SDSOS optimization. Furthermore, we show with numerical experiments from diverse application areas---polynomial optimization, statistics and machine learning, derivative pricing, and control theory---that with reasonable tradeoffs in accuracy, we can handle problems at scales that are currently significantly beyond the reach of traditional sum of squares approaches. Finally, we provide a review of recent techniques that bridge the gap between our DSOS/SDSOS approach and the SOS approach at the expense of additional running time. The Supplementary Material of the paper introduces an accompanying MATLAB package for DSOS and SDSOS optimization.

==> Figures/Generating_dd_sdd_psd.m <==
%
% Compares different cones, and their duals
%

%Fix data matrices
clear all
close all
%randn('seed',308);
n = 5 ; 
A = eye(n) ;
B = randn(n); B=B+B' ;
C = randn(n); C=C+C' ;

% Sparse case, given density
% rho = .3 ;
% B = full(sprandsym(n,rho));
% C = full(sprandsym(n,rho)) ;



% Number of points in plot
np =100 ;

% PSD:

yalmip('clear')
x = sdpvar(1,1);
y = sdpvar(1,1);



M = A+B*x+C*y;
I = eye(n);

%opts = sdpsettings('solver','sedumi','verbose',0);
opts = sdpsettings('solver','mosek','verbose',0);

F = [M>0];
plot(F,[x,y],'black',np,opts);


hold on
% 
% % Scaled diagonally dominant (SDD)
% 
F = [] ;
aux = zeros(n);
for j = 1:(n-1) ;
    for k = (j+1):n;
        N{j,k} = sdpvar(2,2);
        F = F + [N{j,k}>0];
        aux = aux +  I([j k],:)' * N{j,k} * I([j k],:)  ; 
    end    
end

F = F+[M==aux];
plot(F,[x,y],[1 1 1],np,opts);

hold on

% Diagonally dominant (DD)

F = [] ;
for k = 1:n ;
    F = F + [M(k,k) > norm(M(setdiff(1:n,k),k),1)];
end

plot(F,[x,y],[0.5 0.5 0.5],np,opts);


legend('PSD','SDD','DD')
% 
% 
% 
% 
% 

==> Figures/Generating_dsos_sdsos_sos.m <==
clear all
np=200;
x=sdpvar(2,1);
a=sdpvar(1,1);
b=sdpvar(1,1);
p=(1*x(1)^4+1*x(2)^4+a*x(1)^3*x(2)+(1-1/2*a-1/2*b)*x(1)^2*x(2)^2+(2*b)*x(1)*x(2)^3);
Q=sdpvar(3,3);
figure

%%
%Generating dsos/sdsos/sos figure

%sos
x3=[x(1)^2; x(1)*x(2); x(2)^2]
F=[coefficients(x3'*Q*x3,x)==coefficients(p,x),Q>=0];
plot(F,[a,b],'black',np)

%sdsos
F=[coefficients(x3'*Q*x3,x)==coefficients(p,x)];
n=3;
I=eye(3);
aux = zeros(n);
for j = 1:(n-1) ;
    for k = (j+1):n;
        N{j,k} = sdpvar(2,2);
        F = F + [N{j,k}>0];
        aux = aux +  I([j k],:)' * N{j,k} * I([j k],:)  ; 
    end    
end

F = F+[Q==aux];
plot(F,[a,b],[1 1 1]);

 %dsos
x3=[x(1)^2; x(1)*x(2); x(2)^2]
F=[coefficients(x3'*Q*x3,x)==coefficients(p,x),Q>=0];
for k = 1:3 ;
    F = F + [Q(k,k) > norm(Q(setdiff(1:3,k),k),1)];
end

plot(F,[a,b],[0.5 0.5 0.5],np);

% %%
% figure
% 
% %Generating dsos/1dsos/sos
% 
% %sos
% x3=[x(1)^2; x(1)*x(2); x(2)^2]
% F=[coefficients(x3'*Q*x3,x)==coefficients(p,x),Q>=0];
% plot(F,[a,b],'black',np)
% 
% %1-dsos
% Q4=sdpvar(4,4);
% x4=[x(1)^3; x(1)^2*x(2); x(1)*x(2)^2; x(2)^3]
% pmult=p*(x(1)^2+x(2)^2);
% 
% F=[coefficients(x4'*Q4*x4,x)==coefficients(pmult,x)];
% for k = 1:4 ;
%      F = F + [Q4(k,k) > norm(Q4(setdiff(1:4,k),k),1)];
% end
% plot(F,[a,b],[1 1 1],np);
% 
% %dsos
% x3=[x(1)^2; x(1)*x(2); x(2)^2]
% F=[coefficients(x3'*Q*x3,x)==coefficients(p,x),Q>=0];
% for k = 1:3 ;
%     F = F + [Q(k,k) > norm(Q(setdiff(1:3,k),k),1)];
% end
% 
% plot(F,[a,b],[0.5 0.5 0.5],np);
% 
% %%
% %Generating sdsos/1sdsos/sos
% hold off
% figure
% 
% %sos
% x3=[x(1)^2; x(1)*x(2); x(2)^2]
% F=[coefficients(x3'*Q*x3,x)==coefficients(p,x),Q>=0];
% plot(F,[a,b],'black',np)
% 
% 
% %1-sdsos
% Q4=sdpvar(4,4);
% x4=[x(1)^3; x(1)^2*x(2); x(1)*x(2)^2; x(2)^3]
% pmult=p*(x(1)^2+x(2)^2);
% 
% F=[coefficients(x4'*Q4*x4,x)==coefficients(pmult,x)];
% n=4;
% I=eye(n);
% aux = zeros(n);
% for j = 1:(n-1) ;
%     for k = (j+1):n;
%         N{j,k} = sdpvar(2,2);
%         F = F + [N{j,k}>0];
%         aux = aux +  I([j k],:)' * N{j,k} * I([j k],:)  ; 
%     end    
% end
% 
% F = F+[Q4==aux];
% plot(F,[a,b],[1 1 1],np);
% 
% %sdsos
% x3=[x(1)^2; x(1)*x(2); x(2)^2]
% F=[coefficients(x3'*Q*x3,x)==coefficients(p,x),Q>=0];
% n=3;
% I=eye(3);
% aux = zeros(n);
% for j = 1:(n-1) ;
%     for k = (j+1):n;
%         N{j,k} = sdpvar(2,2);
%         F = F + [N{j,k}>0];
%         aux = aux +  I([j k],:)' * N{j,k} * I([j k],:)  ; 
%     end    
% end
% 
% F = F+[Q==aux];
% 
% plot(F,[a,b],[0.5 0.5 0.5],np);
% 
% 
% 
% 

